A Peaceman-Rachford Splitting Method for the Protein Side-Chain Positioning Problem

We formulate a doubly nonnegative (DNN) relaxation of the protein side-chain positioning (SCP) problem. We inherit the natural splitting of variables that stems from the facial reduction technique in the semidefinite relaxation. We solve the relaxation using a variant of the Peaceman-Rachford splitting method. Our numerical experiments show that we solve almost all instances of the NP-hard SCP problem to optimality.

==> Images/Copy_of_problem_graph.m <==
% n = 10;
% A = delsq(numgrid('L',n+2));
% G = graph(A,'omitselfloops')
% plot(G)

% G = graph([1 1], [2 3]);
% e = G.Edges
% G = addedge(G,2,3)
% G = addnode(G,4)
% plot(G)
% 
figure(1)
clf(1)
hFig = figure(1)
hold on
axis equal
axis([0 20 -4.5 7.8])
set(gca,'xtick',[],'ytick',[]) % no ticks 

color = get(hFig,'Color');
set(gca,'XColor','none','YColor','none','TickDir','out') % removes the axis lines

% backbone nodes
x1 = [0;0];
x2 = [5;2.5];
x3 = [10;-1];
x4 = [15;2];
x5 = [20;-0.5];

% mark the back bone nodes
%plot(x1(1),x1(2),'r.', 'MarkerSize',25)
plot(x2(1),x2(2),'ks', 'MarkerSize',15,'markerfacecolor','k')
plot(x3(1),x3(2),'ks', 'MarkerSize',15,'markerfacecolor','k')
plot(x4(1),x4(2),'ks', 'MarkerSize',15,'markerfacecolor','k')
%plot(x5(1),x5(2),'r.', 'MarkerSize',25)

% draw the line segment between two backbone nodes
plot([x1(1) x2(1)], [x1(2) x2(2)],'k','LineWidth',2)
plot([x2(1) x3(1)], [x2(2) x3(2)],'k','LineWidth',2)
plot([x3(1) x4(1)], [x3(2) x4(2)],'k','LineWidth',2)
plot([x4(1) x5(1)], [x4(2) x5(2)],'k','LineWidth',2)


% sidechain nodes
a1 = [4;5];
a2 = [6;6.5];
a3 = [7.5;5];

plot(a1(1),a1(2),'k.', 'MarkerSize',20)
plot(a2(1),a2(2),'k.', 'MarkerSize',20)
plot(a3(1),a3(2),'k.', 'MarkerSize',20)

b1 = [5;-3];
b2 = [7;-2];
b3 = [8.5;-3.5];

plot(b1(1),b1(2),'k.', 'MarkerSize',20)
plot(b2(1),b2(2),'k.', 'MarkerSize',20)
plot(b3(1),b3(2),'k.', 'MarkerSize',20)

c1 = [13;5];
c2 = [15;6.5];
c3 = [15.5;4.5];
c4 = [16.5;6];

plot(c1(1),c1(2),'k.', 'MarkerSize',20)
plot(c2(1),c2(2),'k.', 'MarkerSize',20)
plot(c3(1),c3(2),'k.', 'MarkerSize',20)
plot(c4(1),c4(2),'k.', 'MarkerSize',20)


% draw ellipse around rotamers in individual rotamet sets

P = [a1 a2 a3]
[A , C] = MinVolEllipse(P, 0.01) ;
%plot(P(1,:),P(2,:),'*') 
Ellipse_plot(0.35*A,C+[-0.1;0.1])


P = [b1 b2 b3]
[A , C] = MinVolEllipse(P, 0.01) ;
%plot(P(1,:),P(2,:),'*') 
Ellipse_plot(0.35*A,C+[-0.1;0.1])

P = [c1 c2 c3 c4]
[A , C] = MinVolEllipse(P, 0.01) ;
%plot(P(1,:),P(2,:),'*') 
Ellipse_plot(0.3*A,C+[-0.1;0.1])



% draw line segment between the backbone and chosen rotamer
plot([x2(1) a1(1)], [x2(2) a1(2)],'k','LineWidth',1)
plot([x3(1) b3(1)], [x3(2) b3(2)],'k','LineWidth',1)
plot([x4(1) c3(1)], [x4(2) c3(2)],'k','LineWidth',1)


% label the nodes

text(a1(1)+0.3,a1(2),'$v^1_1$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(a2(1)+0.3,a2(2),'$v^2_1$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(a3(1)-1,a3(2),'$v^3_1$','Interpreter','Latex','FontSize',13,'FontWeight','bold')

text(b1(1)+0.3,b1(2)-0.1,'$v^1_2$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(b2(1)-1,b2(2),'$v^2_2$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(b3(1)-1,b3(2),'$v^3_2$','Interpreter','Latex','FontSize',13,'FontWeight','bold')

text(c1(1)+0.3,c1(2)-0.1,'$v^1_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(c2(1)-1,c2(2),'$v^2_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(c3(1)+0.3,c3(2)+0.3,'$v^3_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(c4(1)-1,c4(2),'$v^4_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')

% label the rotamer sets
text(a2(1)-4,a2(2)+0.2,'$\mathcal{V}_1$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(b2(1)-4.5,b2(2)+0.3,'$\mathcal{V}_2$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(c2(1)-4,c2(2)+0.2,'$\mathcal{V}_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')

text(x3(1)+1.5,x3(2)+0.1,'backbone','Interpreter','Latex','FontSize',13,'FontWeight','bold','Rotation',32)




==> Images/Ellipse_plot.m <==
function Ellipse_plot(A, C, varargin)
%
%  Ellipse_Plot(A,C,N) plots a 2D ellipse or a 3D ellipsoid 
%  represented in the "center" form:  
%               
%                   (x-C)' A (x-C) <= 1
%
%  A and C could be the outputs of the function: "MinVolEllipse.m",
%  which computes the minimum volume enclosing ellipsoid containing a 
%  set of points in space. 
% 
%  Inputs: 
%  A: a 2x2 or 3x3 matrix.
%  C: a 2D or a 3D vector which represents the center of the ellipsoid.
%  N: the number of grid points for plotting the ellipse; Default: N = 20. 
%
%  Example:
%  
%       P = rand(3,100);
%       t = 0.001;
%       [A , C] = MinVolEllipse(P, t)
%       figure
%       plot3(P(1,:),P(2,:),P(3,:),'*')
%       hold on
%       Ellipse_plot(A,C)
%  
%
%  Nima Moshtagh
%  nima@seas.upenn.edu
%  University of Pennsylvania
%  Feb 1, 2007
%  Updated: Feb 3, 2007

%%%%%%%%%%%  start  %%%%%%%%%%%%%%%%%%%%%%%%%%%
N = 20; % Default value for grid

% See if the user wants a different value for N.
%----------------------------------------------
if nargin > 2
 	N = varargin{1};
end


% check the dimension of the inputs: 2D or 3D
%--------------------------------------------
if length(C) == 3,
    Type = '3D';
elseif length(C) == 2,
    Type = '2D';
else
    display('Cannot plot an ellipse with more than 3 dimensions!!');
    return
end

% "singular value decomposition" to extract the orientation and the
% axes of the ellipsoid
[U D V] = svd(A);

if strcmp(Type, '2D'),
    % get the major and minor axes
    %------------------------------------
    a = 1/sqrt(D(1,1));
    b = 1/sqrt(D(2,2));

    theta = [0:1/N:2*pi+1/N];

    % Parametric equation of the ellipse
    %----------------------------------------
    state(1,:) = a*cos(theta); 
    state(2,:) = b*sin(theta);

    % Coordinate transform 
    %----------------------------------------
    X = V * state;
    X(1,:) = X(1,:) + C(1);
    X(2,:) = X(2,:) + C(2);
    
elseif strcmp(Type,'3D'),
    % generate the ellipsoid at (0,0,0)
    %----------------------------------
    a = 1/sqrt(D(1,1));
    b = 1/sqrt(D(2,2));
    c = 1/sqrt(D(3,3));
    [X,Y,Z] = ellipsoid(0,0,0,a,b,c,N);
    
    %  rotate and center the ellipsoid to the actual center point
    %------------------------------------------------------------
    XX = zeros(N+1,N+1);
    YY = zeros(N+1,N+1);
    ZZ = zeros(N+1,N+1);
    for k = 1:length(X),
        for j = 1:length(X),
            point = [X(k,j) Y(k,j) Z(k,j)]';
            P = V * point;
            XX(k,j) = P(1)+C(1);
            YY(k,j) = P(2)+C(2);
            ZZ(k,j) = P(3)+C(3);
        end
    end
end


% Plot the ellipse
%----------------------------------------
if strcmp(Type,'2D'),
    plot(X(1,:),X(2,:),'k--');
    %hold on;
    %plot(C(1),C(2),'r*');
    %axis equal, grid
else
    mesh(XX,YY,ZZ);
    axis equal
    hidden off
end


==> Images/GangsterPicSCP.m <==
%%% picture for showing the FR and ips
%%% sep 29 2022
hs = figure(1);
clf
hold on

% outer box
b1=[0.5;0.5];
b2=[0.5;15.5];
b3=[15.5;15.5];
b4=[15.5;0.5];

% inner lines
t1 = [3.5;15.5];
t2 = [8.5;15.5];
t3 = [11.5;15.5];
t4 = [15.5;15.5];

bt1 = [3.5;0.5];
bt2 = [8.5;0.5];
bt3 = [11.5;0.5];
bt4 = [15.5;0.5];

r1 = [0.5;4.5];
r2 = [0.5;7.5];
r3 = [0.5;12.5];
r4 = [0.5;15.5];

rt1 = [15.5;4.5];
rt2 = [15.5;7.5];
rt3 = [15.5;12.5];
rt4 = [15.5;15.5];

% intersection points
r3t1 = [3.5,12.5];
r2t2 = [8.5,7.5];
r1t3 = [11.5,4.5];
r3t2 = [8.5;12.5];
r2t1 = [3.5;7.5];
r2t3 = [12.5;7.5];
r1t2 = [8.5;4.5];

%% Designate bullet points 
%First block - upper trainguler
x1=[2;15];
x2=[3;15];
x3=[3;14];
%First block - lower triangular
y1=[1;14];  % reflection of x's
y2=[1;13];
y3=[2;13];
%Second block - upper trainguler
x4=[5;12];
x5=[6;12];
x6=[7;12];
x7=[8;12];
x8=[6;11];
x9=[7;11];
x10=[8;11];
x11=[7;10];
x12=[8;10];
x13=[8;9];
%Second block - lower trainguler
y4=[4;11];
y5=[4;10];
y6=[5;10];
y7=[4;9];
y8=[5;9];
y9=[6;9];
y10=[4;8];
y11=[5;8];
y12=[6;8];
y13=[7;8];
%Third block - upper trainguler
x14=[13;4];
x15=[14;4];
x16=[15;4];
x17=[14;3];
x18=[15;3];
x19=[15;2];
%Third block - lower trainguler
y14=[12;3];
y15=[12;2];
y16=[13;2];
y17=[12;1];
y18=[13;1];
y19=[14;1];

%diagonals
d1=[1;15];
d2=[2;14];
d3=[3;13];
d4=[4;12];
d5=[5;11];
d6=[6;10];
d7=[7;9];
d8=[8;8];
d9=[12;4];
d10=[13;3];
d11=[14;2];
d12=[15;1];

% diagonal dotdotdots
diagdot1 = [11;5];
diagdot2 = [10;6];
diagdot3 = [9;7];
diagdot12 = [10.5;5.5];
diagdot23 = [9.5;6.5];

%% Dotted lines
% outer shape (square)
plot([b1(1) b2(1)], [b1(2) b2(2)],':k','LineWidth',1)  
plot([b2(1) b3(1)], [b2(2) b3(2)],':k','LineWidth',1)  
plot([b3(1) b4(1)], [b3(2) b4(2)],':k','LineWidth',1)  
plot([b4(1) b1(1)], [b4(2) b1(2)],':k','LineWidth',1)  

% draw boxes
lineSetting = {':k','LineWidth',2};
plot([b2(1) r3(1)], [b2(2) r3(2)],lineSetting{:})  
plot([r3(1) r3t1(1)], [r3(2) r3t1(2)],lineSetting{:})  
plot([r3t1(1) t1(1)], [r3t1(2) t1(2)],lineSetting{:})  
plot([b2(1) t1(1)], [b2(2) t1(2)],lineSetting{:})  

plot([r3t2(1) r3t1(1)], [r3t2(2) r3t1(2)],lineSetting{:})  
plot([r3t2(1) r2t2(1)], [r3t2(2) r2t2(2)],lineSetting{:})  
plot([r2t1(1) r2t2(1)], [r2t1(2) r2t2(2)],lineSetting{:})  
plot([r2t1(1) r3t1(1)], [r2t1(2) r3t1(2)],lineSetting{:})  

plot([r1t3(1) bt3(1)], [r1t3(2) bt3(2)],lineSetting{:})  
plot([r1t3(1) rt1(1)], [r1t3(2) rt1(2)],lineSetting{:})  
plot([b4(1) rt1(1)], [b4(2) rt1(2)],lineSetting{:})  
plot([b4(1) bt3(1)], [b4(2) bt3(2)],lineSetting{:})  


%% Draw bullet points
% bullet positions (gangster positions)
bulletSetting = {'MarkerSize',12,'LineWidth', 2,'MarkerFaceColor',[1,1,1]','MarkerEdgeColor',[0 0 0]'};
plot(x1(1),x1(2), 'o',bulletSetting{:})
plot(x2(1),x2(2), 'o',bulletSetting{:})
plot(x3(1),x3(2), 'o',bulletSetting{:})

plot(y1(1),y1(2), 'o',bulletSetting{:})
plot(y2(1),y2(2), 'o',bulletSetting{:})
plot(y3(1),y3(2), 'o',bulletSetting{:})

plot(x4(1),x4(2), 'o',bulletSetting{:})
plot(x5(1),x5(2), 'o',bulletSetting{:})
plot(x6(1),x6(2), 'o',bulletSetting{:})
plot(x7(1),x7(2), 'o',bulletSetting{:})
plot(x8(1),x8(2), 'o',bulletSetting{:})
plot(x9(1),x9(2), 'o',bulletSetting{:})
plot(x10(1),x10(2), 'o',bulletSetting{:})
plot(x11(1),x11(2), 'o',bulletSetting{:})
plot(x12(1),x12(2), 'o',bulletSetting{:})
plot(x13(1),x13(2), 'o',bulletSetting{:})

plot(y4(1),y4(2), 'o',bulletSetting{:})
plot(y5(1),y5(2), 'o',bulletSetting{:})
plot(y6(1),y6(2), 'o',bulletSetting{:})
plot(y7(1),y7(2), 'o',bulletSetting{:})
plot(y8(1),y8(2), 'o',bulletSetting{:})
plot(y9(1),y9(2), 'o',bulletSetting{:})
plot(y10(1),y10(2), 'o',bulletSetting{:})
plot(y11(1),y11(2), 'o',bulletSetting{:})
plot(y12(1),y12(2), 'o',bulletSetting{:})
plot(y13(1),y13(2), 'o',bulletSetting{:})


plot(x14(1),x14(2), 'o',bulletSetting{:})
plot(x15(1),x15(2), 'o',bulletSetting{:})
plot(x16(1),x16(2), 'o',bulletSetting{:})
plot(x17(1),x17(2), 'ro',bulletSetting{:})
plot(x18(1),x18(2), 'o',bulletSetting{:})
plot(x19(1),x19(2), 'o',bulletSetting{:})

plot(y14(1),y14(2), 'o',bulletSetting{:})
plot(y15(1),y15(2), 'o',bulletSetting{:})
plot(y16(1),y16(2), 'o',bulletSetting{:})
plot(y17(1),y17(2), 'o',bulletSetting{:})
plot(y18(1),y18(2), 'o',bulletSetting{:})
plot(y19(1),y19(2), 'o',bulletSetting{:})

% bullet positions (diagonal elements)
DiagBulletSetting = {'MarkerSize',12,'MarkerFaceColor',[0,0,0]','MarkerEdgeColor',[0 0 0]'};

plot(d1(1),d1(2), 'o',DiagBulletSetting{:})
plot(d2(1),d2(2), 'o',DiagBulletSetting{:})
plot(d3(1),d3(2), 'o',DiagBulletSetting{:})
plot(d4(1),d4(2), 'o',DiagBulletSetting{:})
plot(d5(1),d5(2), 'o',DiagBulletSetting{:})
plot(d6(1),d6(2), 'o',DiagBulletSetting{:})
plot(d7(1),d7(2), 'o',DiagBulletSetting{:})
plot(d8(1),d8(2), 'o',DiagBulletSetting{:})
plot(d9(1),d9(2), 'o',DiagBulletSetting{:})
plot(d10(1),d10(2), 'o',DiagBulletSetting{:})
plot(d11(1),d11(2), 'o',DiagBulletSetting{:})
plot(d12(1),d12(2), 'o',DiagBulletSetting{:})



% diagonal null blocks
ddotSetting = {'MarkerSize',2,'MarkerEdgeColor','black','MarkerFaceColor',[0 0 0]'};
plot(diagdot1(1),diagdot1(2), 'o',ddotSetting{:})
plot(diagdot2(1),diagdot2(2), 'o',ddotSetting{:})
plot(diagdot3(1),diagdot3(2), 'o',ddotSetting{:})
plot(diagdot12(1),diagdot12(2), 'o',ddotSetting{:})
plot(diagdot23(1),diagdot23(2), 'o',ddotSetting{:})



%% Plot range
axis equal
xlim([0, 16]); % plot limit range
ylim([0, 16]);
% text(6.4 ,2.5,'svec($R$)','FontSize',15,'color','k','fontname','times','Interpreter','latex')
% daspect([0.5 0.5 2])
set(gcf,'position',[50,50,500,500])  % position and size of the plot
set(gca,'visible','off')  % background off


==> Images/MinVolEllipse.m <==
function [A , c] = MinVolEllipse(P, tolerance)
% [A , c] = MinVolEllipse(P, tolerance)
% Finds the minimum volume enclsing ellipsoid (MVEE) of a set of data
% points stored in matrix P. The following optimization problem is solved: 
%
% minimize       log(det(A))
% subject to     (P_i - c)' * A * (P_i - c) <= 1
%                
% in variables A and c, where P_i is the i-th column of the matrix P. 
% The solver is based on Khachiyan Algorithm, and the final solution 
% is different from the optimal value by the pre-spesified amount of 'tolerance'.
%
% inputs:
%---------
% P : (d x N) dimnesional matrix containing N points in R^d.
% tolerance : error in the solution with respect to the optimal value.
%
% outputs:
%---------
% A : (d x d) matrix of the ellipse equation in the 'center form': 
% (x-c)' * A * (x-c) = 1 
% c : 'd' dimensional vector as the center of the ellipse. 
% 
% example:
% --------
%      P = rand(5,100);
%      [A, c] = MinVolEllipse(P, .01)
%
%      To reduce the computation time, work with the boundary points only:
%      
%      K = convhulln(P');  
%      K = unique(K(:));  
%      Q = P(:,K);
%      [A, c] = MinVolEllipse(Q, .01)
%
%
% Nima Moshtagh (nima@seas.upenn.edu)
% University of Pennsylvania
%
% December 2005
% UPDATE: Jan 2009



%%%%%%%%%%%%%%%%%%%%% Solving the Dual problem%%%%%%%%%%%%%%%%%%%%%%%%%%%5
% ---------------------------------
% data points 
% -----------------------------------
[d N] = size(P);

Q = zeros(d+1,N);
Q(1:d,:) = P(1:d,1:N);
Q(d+1,:) = ones(1,N);


% initializations
% -----------------------------------
count = 1;
err = 1;
u = (1/N) * ones(N,1);          % 1st iteration


% Khachiyan Algorithm
% -----------------------------------
while err > tolerance,
    X = Q * diag(u) * Q';       % X = \sum_i ( u_i * q_i * q_i')  is a (d+1)x(d+1) matrix
    M = diag(Q' * inv(X) * Q);  % M the diagonal vector of an NxN matrix
    [maximum j] = max(M);
    step_size = (maximum - d -1)/((d+1)*(maximum-1));
    new_u = (1 - step_size)*u ;
    new_u(j) = new_u(j) + step_size;
    count = count + 1;
    err = norm(new_u - u);
    u = new_u;
end



%%%%%%%%%%%%%%%%%%% Computing the Ellipse parameters%%%%%%%%%%%%%%%%%%%%%%
% Finds the ellipse equation in the 'center form': 
% (x-c)' * A * (x-c) = 1
% It computes a dxd matrix 'A' and a d dimensional vector 'c' as the center
% of the ellipse. 

U = diag(u);

% the A matrix for the ellipse
% --------------------------------------------
A = (1/d) * inv(P * U * P' - (P * u)*(P*u)' );


% center of the ellipse 
% --------------------------------------------
c = P * u;

==> Images/problem_graph.m <==
% n = 10;
% A = delsq(numgrid('L',n+2));
% G = graph(A,'omitselfloops')
% plot(G)

% G = graph([1 1], [2 3]);
% e = G.Edges
% G = addedge(G,2,3)
% G = addnode(G,4)
% plot(G)
% 
figure(1)
clf(1)
hFig = figure(1)
hold on
axis equal
axis([0 20 -4.5 7.8])

set(gca,'xtick',[],'ytick',[]) % no ticks 

color = get(hFig,'Color');
set(gca,'XColor','none','YColor','none','TickDir','out') % removes the axis lines

% backbone nodes
x1 = [0;0];
x2 = [5;2.5];
x3 = [10;-1];
x4 = [15;2];
x5 = [20;-0.5];

% mark the back bone nodes
%plot(x1(1),x1(2),'r.', 'MarkerSize',25)
plot(x2(1),x2(2),'ks', 'MarkerSize',13,'markerfacecolor','k')
plot(x3(1),x3(2),'ks', 'MarkerSize',13,'markerfacecolor','k')
leg1 = plot(x4(1),x4(2),'ks', 'MarkerSize',13,'markerfacecolor','k') % name leg1 is used to draw legend in a special way

%plot(x5(1),x5(2),'r.', 'MarkerSize',25)

% draw the line segment between two backbone nodes
plot([x1(1) x2(1)], [x1(2) x2(2)],'k','LineWidth',2)
plot([x2(1) x3(1)], [x2(2) x3(2)],'k','LineWidth',2)
plot([x3(1) x4(1)], [x3(2) x4(2)],'k','LineWidth',2)
plot([x4(1) x5(1)], [x4(2) x5(2)],'k','LineWidth',2)


% sidechain nodes
a1 = [4;5];
a2 = [6;6.5];
a3 = [7.5;5];

plot(a1(1),a1(2),'k.', 'MarkerSize',20)
plot(a2(1),a2(2),'k.', 'MarkerSize',20)
plot(a3(1),a3(2),'k.', 'MarkerSize',20)

b1 = [5;-3];
b2 = [7;-2];
b3 = [8.5;-3.5];

plot(b1(1),b1(2),'k.', 'MarkerSize',20)
plot(b2(1),b2(2),'k.', 'MarkerSize',20)
plot(b3(1),b3(2),'k.', 'MarkerSize',20)

c1 = [13;5];
c2 = [15;6.5];
c3 = [15.5;4.5];
c4 = [16.5;6];

plot(c1(1),c1(2),'k.', 'MarkerSize',20)
plot(c2(1),c2(2),'k.', 'MarkerSize',20)
plot(c3(1),c3(2),'k.', 'MarkerSize',20)
leg2 = plot(c4(1),c4(2),'k.', 'MarkerSize',20)   % name leg2 is used to draw legend in a special way


% draw ellipse around rotamers in individual rotamet sets

P = [a1 a2 a3]
[A , C] = MinVolEllipse(P, 0.01) ;
%plot(P(1,:),P(2,:),'*') 
Ellipse_plot(0.35*A,C+[-0.1;0.1])


P = [b1 b2 b3]
[A , C] = MinVolEllipse(P, 0.01) ;
%plot(P(1,:),P(2,:),'*') 
Ellipse_plot(0.35*A,C+[-0.1;0.1])

P = [c1 c2 c3 c4]
[A , C] = MinVolEllipse(P, 0.01) ;
%plot(P(1,:),P(2,:),'*') 
Ellipse_plot(0.3*A,C+[-0.1;0.1])



% draw line segment between the backbone and chosen rotamer
plot([x2(1) a1(1)], [x2(2) a1(2)],'k:','LineWidth',1)
plot([x3(1) b3(1)], [x3(2) b3(2)],'k:','LineWidth',1)
leg3 = plot([x4(1) c3(1)], [x4(2) c3(2)],'k:','LineWidth',1)


% label the nodes

text(a1(1)+0.3,a1(2),'$v^1_1$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(a2(1)+0.3,a2(2),'$v^2_1$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(a3(1)-1,a3(2),'$v^3_1$','Interpreter','Latex','FontSize',13,'FontWeight','bold')

text(b1(1)+0.3,b1(2)-0.1,'$v^1_2$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(b2(1)-1,b2(2),'$v^2_2$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(b3(1)-1,b3(2),'$v^3_2$','Interpreter','Latex','FontSize',13,'FontWeight','bold')

text(c1(1)+0.3,c1(2)-0.1,'$v^1_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(c2(1)-1,c2(2),'$v^2_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(c3(1)+0.3,c3(2)+0.3,'$v^3_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(c4(1)-1,c4(2),'$v^4_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')

% label the rotamer sets
text(a2(1)-4,a2(2)+0.2,'$\mathcal{V}_1$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(b2(1)-4.5,b2(2)+0.3,'$\mathcal{V}_2$','Interpreter','Latex','FontSize',13,'FontWeight','bold')
text(c2(1)-4,c2(2)+0.2,'$\mathcal{V}_3$','Interpreter','Latex','FontSize',13,'FontWeight','bold')

text(x3(1)+1.5,x3(2)+0.1,'backbone','Interpreter','Latex','FontSize',13,'FontWeight','bold','Rotation',32)




legend([leg1 leg2 leg3],'alpha carbon','rotamer','possible conformation','Location','SouthEastoutside','FontSize',13,'FontName', 'Times New Roman')
legend('boxoff')

